Sliding states of a soft-colloid cluster crystal: Cluster versus single-particle hopping

We study a two-dimensional model for interacting colloidal particles which displays spontaneous clustering. Within this model we investigate the competition between the pinning to a periodic corrugation potential, and a sideways constant pulling force which would promote a sliding state. For a few sample particle densities and amplitudes of the periodic corrugation potential we investigate the depinning from the statically pinned to the dynamically sliding regime. This sliding state exhibits the competition between a dynamics where entire clusters are pulled from a minimum to the next and a dynamics where single colloids or smaller groups leave a cluster and move across the corrugation energy barrier to join the next cluster downstream in the force direction. Both kinds of sliding states can occur either coherently across the entire sample, or asynchronously: the two regimes result in different average mobilities. Finite temperature tends to destroy separate sliding regimes, generating a smoother dependence of the mobility on the driving force.

==> anc/supporting_information.txt <==
Digital videos

The supporting material consists of 11 digital videos representing portions
of trajectories of the simulated particles.

For all videos the frame rate is 10 frames per second.
Frames are separated by 1 time unit t_0.

The spatial resolution is 960 x 540 pixels, representing a rectangular
region of approximately 11 R_c x 6.4 R_c cut around the center of the
simulation cell.

All videos refer to simulations with corrugation amplitude V_0 = 2 E_0.

Here follows a list of the individual videos with their specific simulation
parameters:

cl4_2.71V2.avi :
	T=0, n=4, F=0.73 F_1s, representing the	1/4 async regime occurring
	immediately after depinning (see Fig. 8 of the paper), where the
	asynchronous cluster decomposition/recompositions occur in
	irregular (chaotic) bursts.

cl4_4.17V2.avi :
	T=0, n=4, F=1.12 F_1s, representing the	3/4 synchro regime, see
	Fig. 8 of the paper.

cl4_4.56V2.avi :
	T=0, n=4, F=1.225 F_1s, representing an chaotic crossover regime
	consisting of partial 3/4 advancement and partial quasi-1D sliding,
	see Fig. 8 of the paper.

cl4_4.67V2.avi :
	T=0, n=4, F=1.255 F_1s, representing quasi-1D sliding,see Fig. 8 of
	the paper.

cl5_2.55V2.avi :
	T=0, n=5, F=0.685 F_1s, representing the 2/5 synchro regime
	occurring immediately after depinning, see Fig.9 of the paper; note
	the 2 above/3 below pattern repeated at all sites and times.

cl5_3.16V2.avi :
	T=0, n=5, F=0.845 F_1s, representing the successive 3/5 synchro
	regime, see Fig. 9 of the paper; note the synchronized alternation
	in time of a 3 above/2 below pattern with a 2 above/3 below one.

cl5_3.72V2.avi :
	T=0, n=5, F= F_1s, representing the 4/5 synchro regime, see Fig.9
	of the paper; note the synchronized alternation in time of a 3
	above/2 below pattern with a 2 above/3 below one, like in the 3/5
	synchro regime.

cl5_4.39V2.avi :
	T=0, n=5, F= 1.18 F_1s, representing the very fast hopping regime,
	see Fig. 9 of the paper.

cl5_4.44V2.avi :
	T=0, n=5, F= F_1s, representing the 4/5 sync altern. regime, see
	Fig. 9 of the paper; note the spatial alternation a 3 above/2 below
	pattern with a 2 above/3 below one, which is repeated in time after
	all particle jumps at the same spatial positions.

cl4_T0.02_F2.64.avi :
	T=0.02 E_0, n=4, F=0.71 F_1s, representing the state at the onset
	of depinning, see the bottom panel of Fig. 18, characterized by
	fluctuating defects and occasional thermal-assisted single-particle
	well-to-well jumps.

cl4_T0.02_F2.90.avi :
	T=0.02 E_0, n=4, F=0.78 F_1s, representing the dynamics above the
	depinning threshold, see the bottom panel of Fig. 18, characterized
	by a significant mobility associated to frequent single-particle
	and occasional multiple-particle asynchronous well-to-well jumps.

